The evolution of the structure of ABC-minimal trees

The atom-bond connectivity (ABC) index is a degree-based molecular descriptor that found diverse chemical applications. Characterizing trees with minimum ABC-index remained an elusive open problem even after serious attempts and is considered by some as one of the most intriguing open problems in mathematical chemistry. In this paper, we describe the exact structure of the extremal trees with sufficiently many vertices and we show how their structure evolves when the number of vertices grows. An interesting fact is that their radius is at most~$5$ and that all vertices except for one have degree at most 54. In fact, all but at most $O(1)$ vertices have degree 1, 2, 4, or 53. Let $\gamma_n = \min\{\abc(T) : T \text{ is a tree of order } n\}$. It is shown that $\gamma_n = \tfrac{1}{365} \sqrt{\tfrac{1}{53}} \Bigl(1 + 26\sqrt{55} + 156\sqrt{106} \Bigr) n + O(1) \approx 0.67737178\, n + O(1)$.

==> ABC.m <==
function r=ABC(x,y)

r=sqrt((x+y-2)./(x.*y));

==> B_exception.m <==
syms r
counter=0;
for u=4:14
    for k1=1:4
        for k3=0:u-2
            for k4=0:4
                for k2=0:11
                    if k1+k2+k3+k4~=u-1 || k2+k3+k4==0
                        continue;
                    end
                    for k2p=0:0%(11-k2)*(max([k3,k4])==0)
                        for k4p=0:(4-k4)%*(max([k2,k2p])==0)
                            
                            counter=counter+1;
                            k=1+2*k1+5*(k2+k2p)+7*k3+9*(k4+k4p);
                            if k4p>0
                                z=4;
                            else
                                z=3;
                            end
                            A=ABC(u,r)+(2*k1+4*(k2+k2p)+6*k3+8*(k4+k4p))*ABC(2,1)+k2*ABC(u,3)+k3*ABC(u,4)+k4*ABC(u,5)+k2p*ABC(r,3)+k4p*ABC(r,5)+(r-k2p-k4p-1)*ABC(r,z);

                            if mod(k,7)==0
                                kp3=k/7;
                                rp=r-k2p-k4p-1+kp3;
                                B=(r-k2p-k4p-1)*ABC(rp,z)+kp3*ABC(rp,4)+6*kp3*ABC(2,1);
                                C=A-B;
                                if k>7 && limit(C,inf)<0
                                    k
                                end
                            elseif mod(k,7)==1
                                kp3=(k-1)/7;
                                rp=r-k2p-k4p-1+kp3;
                                B=(r-k2p-k4p-1)*ABC(rp,z)+kp3*ABC(rp,4)+(6*kp3+1)*ABC(2,1);
                                C=A-B;
                                if limit(C,inf)<0
                                    k
                                end
                            elseif mod(k,7)==2
                                kp3=(k-2)/7-1;
                                rp=r-k2p-k4p-1+kp3+1;
                                B=(r-k2p-k4p-1)*ABC(rp,z)+kp3*ABC(rp,4)+ABC(rp,5)+(6*kp3+8)*ABC(2,1);
                                C=A-B;
                                if k>9 && limit(C,inf)<0
                                    k
                                end
                            elseif mod(k,7)==3
                                kp3=(k-3)/7-1;
                                rp=r-k2p-k4p-1+kp3+1;
                                B=(r-k2p-k4p-1)*ABC(rp,z)+(kp3+1)*ABC(rp,4)+ABC(4,3)+(6*kp3+8)*ABC(2,1);
                                C=A-B;
                                if k>10 && limit(C,inf)<0
                                    k
                                end
                            elseif mod(k,7)==4
                                kp3=(k-4)/7-2;
                                rp=r-k2p-k4p-1+kp3+2;
                                B=(r-k2p-k4p-1)*ABC(rp,z)+kp3*ABC(rp,4)+2*ABC(rp,5)+(6*kp3+16)*ABC(2,1);
                                C=A-B;
                                if limit(C,inf)<0
                                    k
                                end
                            elseif mod(k,7)==5
                                kp3=(k-5)/7;
                                rp=r-k2p-k4p-1+kp3+1;
                                B=(r-k2p-k4p-1)*ABC(rp,z)+kp3*ABC(rp,4)+ABC(rp,3)+(6*kp3+4)*ABC(2,1);
                                C=A-B;
                                if limit(C,inf)<0
                                    k
                                end
                            elseif mod(k,7)==6
                                if k>=27
                                    kp3=(k-6)/7-3;
                                    rp=r-k2p-k4p-1+kp3+3;
                                    B=(r-k2p-k4p-1)*ABC(rp,z)+kp3*ABC(rp,4)+3*ABC(rp,5)+(6*kp3+24)*ABC(2,1);                                
                                    C=A-B;
                                    if limit(C,inf)<0
                                        k
                                    end
                                else
                                    kp3=(k-6)/7;
                                    rp=r-k2p-k4p-1+kp3+1;
                                    B=(r-k2p-k4p-1)*ABC(rp,z)+kp3*ABC(rp,4)+ABC(rp,3)+(6*kp3+5)*ABC(2,1);                                
                                    C=subs(A-B,z,3);
                                    if limit(C,inf)<0
                                        k
                                    end
                                end
                            end
                            
                        end
                    end
                end
            end
        end
    end
end

% kp3=(k-6)/7;
% rp=r-k2p-k4p-1+kp3+1;
% B=(r-k2p-k4p-1)*ABC(rp,z)+kp3*ABC(rp,4)+ABC(rp,3)+(6*kp3+5)*ABC(2,1);                                
% C=subs(A-B,z,3);
% if limit(C,inf)<0
%     k
% end
                            
